Normal viscosity and Viscous resuspension of non-Brownian suspensions

Normal stresses in sheared suspensions of non-Brownian particles are obtained from numerical simulations in the viscous regime. The stresses are determined in homogeneous shear of non-buoyant particles and by analyzing shear-induced resuspension of buoyant particles in the framework of the suspension balance model (SBM). The consistency of both approaches indicates that the SBM describes the steady state properly. The results are in agreement with some earlier empirical expressions of the normal viscosity coefficients in limited ranges of particle volume fractions, but they appear to overestimate the stresses in the semi-dilute regime (solid fraction in the range 25-35\%). New expressions are proposed for. We show that these discrepancies can be due to inertial effects which appear at rather low particle Reynolds number. The results also highlight that the normal stress anisotropy depends on the volume fraction.

==> scriptsReRun/resuspend.22.py <==
#!/usr/bin/python
# -*- coding: utf-8 -*-

readParamsFromTable(young=1.e8, friction=0.5, viscosity=100, roughness=1e-3,numberOfGrains=1000, savedir=".",a=0.0001, dv_xy=1000,dv_xz=00, g=-100, dRho=1000)

from yade.params import table

from yade import pack,ymport,export,geom,bodiesHandling, plot
import math
import pylab
#from yade import qt
import numpy as np
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
import datetime as DT
import os
import re


m_hasWalltime       = 'OAR_JOB_WALLTIME' in os.environ;
m_Walltime          = 0;
m_WalltimeStopAt    = 0.95;

if m_hasWalltime :
    walltime = os.environ['OAR_JOB_WALLTIME'];
    if re.search("^([0-9]{1,2}):([0-9]{1,2}):([0-9]{1,2})$",walltime) :
        w = re.match("^([0-9]{1,2}):([0-9]{1,2}):([0-9]{1,2})$",walltime);
        g = w.groups();
        m_Walltime = 3600*float(g[0]) + 60*float(g[1]) + float(g[2]);
        print("Will run for %i seconds"%m_Walltime);
    else:
        print("Wrong walltime format.");
        m_hasWalltime = False;


# Data saving parameters
m_simuParams = {k: yade.params.table.__dict__[k] for k in table.__dict__['__all__']}
m_simuParams['date_start'] = DT.datetime.now().isoformat();

if m_hasWalltime:
    m_simuParams['walltime'] = m_Walltime;

#m_paramstxt = '+'.join("%s-%r"%(key,val) for (key,val) in m_simuParams.iteritems())
m_savefile  = table.savedir+'/results/data';

if not os.path.exists(table.savedir+'/results/'):
    os.makedirs(table.savedir+'/results/');

i = 0;
while os.path.exists(m_savefile+'.'+str(i)+'.txt'):
    i=i+1;

m_savefile += '.'+str(i)+'.txt';
open(m_savefile, 'a').close(); # Create the empty file asap
#plot.saveDataTxt(m_savefile,headers=m_simuParams); # Save parameters.

m_vtkDir = table.savedir+'/results/vtk.'+str(i)+'/';

if not os.path.exists(m_vtkDir):
    os.makedirs(m_vtkDir);

sp=pack.SpherePack();
launchDT = DT.datetime.now().isoformat();

# Physics parameters
m_young             = table.young; #Pa
m_friction          = atan(table.friction); #rad
m_viscosity         = table.viscosity; #Pa.s
m_sphRadius         = table.a; # m
m_epsilon           = table.roughness;

# Simulation
m_N                 = table.numberOfGrains; # Number of spheres

#define material for all bodies:
id_Mat=O.materials.append(FrictMat(young=m_young,poisson=0.3,density=table.dRho,frictionAngle=m_friction))
Mat=O.materials[id_Mat]

# Simulation cell

sq = math.floor((table.numberOfGrains*10)**(1./3.))

width   = sq*m_sphRadius;
length  = sq*m_sphRadius;
height  = 10.*sq*m_sphRadius;

m_simuParams['A'] = width*length;
m_simuParams['a'] = m_sphRadius;
m_simuParams['width'] = width;
m_simuParams['height'] = height;
m_simuParams['length'] = length;
m_simuParams['numThreads'] = O.numThreads;

O.periodic=True
O.cell.hSize=Matrix3(   width, 0, 0,
                        0 ,height, 0,
                        0, 0, length);

# Sedimentation time
initG = -10000;
tff = (2.*height/(-initG))**(1./2.);
tc  = -table.viscosity/(table.a*initG*table.dRho);

tss = 2.*tff+0.2*tc;

m_simuParams['tss'] = tss;

# Time for 1 deformation
if table.dv_xy == 0 and table.dv_xz == 0:
    tf = tss;
else:
    tf = 1./max(abs(table.dv_xy), abs(table.dv_xz));
    
m_savePeriod = tf/10.;
    

# Lower plate
sphs = [utils.sphere(radius=m_sphRadius,center=m_sphRadius*Vector3(x,-0.3 if x % 3 else 0.3,z),fixed=True,mask=3) for x in range(0,sq+2) for z in range(0,sq+2)];
O.bodies.append(sphs);

# Sphere pack
No = sp.makeCloud((0,5*m_sphRadius,0),O.cell.size-Vector3(0,5*m_sphRadius,0),m_sphRadius,0.1,m_N,periodic=True,seed=1)
spheres = [utils.sphere(s[0],s[1],mask=2) for s in sp];
O.bodies.append(spheres)

for b in O.bodies:
    if b.mask == 3:
        b.state.vel = Vector3(-b.state.pos[1]*table.dv_xy,0,0);

O.engines = [ForceResetter(),
    InsertionSortCollider([Bo1_Sphere_Aabb(aabbEnlargeFactor=2., label="aabb")],
                          verletDist=-1,
                          allowBiggerThanPeriod=False,
                          label="collider"),
    LinearDragEngine(nu=m_viscosity/10,dead=1,label="drag"),
    PyRunner(command="upPlot()",virtPeriod=m_savePeriod),
    InteractionLoop(
        [Ig2_Sphere_Sphere_ScGeom6D(interactionDetectionFactor=2.,label="Ig2")],
        [Ip2_FrictMat_FrictMat_LubricationPhys(eta=m_viscosity,eps=m_epsilon)],
        [Law2_ScGeom_ImplicitLubricationPhys(   activateTangencialLubrication=True,
                                                activateTwistLubrication=True,
                                                activateRollLubrication=True,
                                                resolution = 2,
                                                theta = 1,
                                                SolutionTol = 1.e-8,
                                                MaxIter = 50,
                                                MaxDist = 1.)]
    ),
    NewtonIntegrator(damping=0., gravity=(0,initG,0),label="newton"),
    GlobalStiffnessTimeStepper(active=1,timeStepUpdateInterval=100,timestepSafetyCoefficient=0.8, defaultDt=1e-8, maxDt=1e-5, label="TimeStepper",viscEl=False),
    #VTKRecorder(fileName=m_vtkDir,recorders=['spheres', 'velocity','lubrication','mask'], virtPeriod=m_savePeriod,label="VtkRecorder"),
    PyRunner(command="SavePlot()",realPeriod=600),
    PyRunner(command="CheckFlip()",virtPeriod=tf/10.),
    PyRunner(command="updateDrag()", iterPeriod=1000),
    PyRunner(command="SaveAndQuit()", dead=0, virtPeriod=50*tf+tss, label="quitFnc"),
    PyRunner(command="afterSedimentation();", virtPeriod=tss, nDo=2), # Do sedimentation without drag (save computation time)
    ];
        
collider.avoidSelfInteractionMask=1;
    
if m_hasWalltime:
    O.engines += [PyRunner(command='SaveAndQuit()',realPeriod=m_Walltime*m_WalltimeStopAt)];

O.dt = 1e-8;

plot.plots={'time':('y0','y50','y80','y95','ym',None,'phim')};
plot.plot();

yMax=0
yMin=0
def afterSedimentation():
    global yMax, yMin
    yBodies = [b.state.pos[1] for b in O.bodies if b.mask == 2]
    yBodies.sort()
    yMax=yBodies[-1]*2
    yMin=yBodies[0]
    drag.dead=0;
    newton.gravity = Vector3(0,table.g, 0);
    O.cell.velGrad=Matrix3(0,table.dv_xy, table.dv_xz,
                        0,0,0,
                        0,0,0);

def updateDrag():
    drag.ids=[b.id for b in O.bodies if b.mask == 2 and (len(O.interactions.withBody(b.id)) < 2 or b.id > len(O.bodies)*0.85) ]
    #Bodies = [b for b in O.bodies if b.mask == 2];
    #Bodies.sort(key=lambda b: b.state.pos[1]);
    #drag.ids = [b.id for b in Bodies[floor(len(Bodies)*0.95):]];
    

def CheckFlip():
    
    f_xy = 0;
    f_xz = 0;
    
    if abs(O.cell.hSize[0,2]/O.cell.hSize[0,0]) > 1:
        f_xz = -ceil(abs(O.cell.hSize[0,2]/O.cell.hSize[0,0]))*O.cell.hSize[0,2]/abs(O.cell.hSize[0,2]);
        
    if abs(O.cell.hSize[0,1]/O.cell.hSize[0,0]) > 1:
        f_xy = -ceil(abs(O.cell.hSize[0,1]/O.cell.hSize[0,0]))*O.cell.hSize[0,1]/abs(O.cell.hSize[0,1]);
    
    if f_xy != 0 or f_xz != 0:
        flipCell(Matrix3(0,f_xy,f_xz,
                        0,0,0,
                        0,0,0));

dragData=[]
def updateDragData():
    # precondition: this function is called right after drag engine, and before interaction loop
    global dragData
    dragData=[O.forces.f(b.id) for b in O.bodies]

def stressY(y):
    F=Vector3.Zero
    weight=Vector3.Zero
    for i in O.interactions:
        if not i.isReal: continue
        y1 = O.bodies[i.id1].state.pos[1]
        y2 = O.bodies[i.id2].state.pos[1]
        if (y1-y)*(y2-y)<0:
            #print(y1,y2,i.phys.normalForce, i.phys.shearForce),np.sign(i.geom.normal[1])
            F+= (i.phys.normalForce + i.phys.shearForce)*np.sign(i.geom.normal[1])
    for s in spheres:
        if s.state.pos[1]>y: weight+=s.state.mass*newton.gravity + dragData[s.id]
    return F/ (O.cell.hSize[0].cross(O.cell.hSize[2]).norm()), weight/(O.cell.hSize[0].cross(O.cell.hSize[2]).norm())
    
def stressProfile(N):
    updateDragData()
    s=[]
    w=[]
    yP=[]
    for y in np.linspace(yMin,yMax,N):
        stress,weight = stressY(y)
        s.append(stress)
        w.append(weight)
        yP.append(y)
    return s,w,yP

def saveAverageProfiles(lastN):
    sa=np.array(s) 
    wa=np.array(w)
    sy = np.average(sa[-lastN:],axis=0)[:,1]
    sx = np.average(sa[-lastN:],axis=0)[:,0]
    wm = np.average(wa[-lastN:],axis=0)
    phi = (wm[0:-1]-wm[1:])/(newton.gravity[1]*table.dRho*(yp[1]-yp[0]))
    z=phi.tolist(); z.append(0.)
    phi = np.array(z)
    np.savetxt("profiles22",np.array([yp,phi,sx,sy,wm]))

s=[]
w=[]
yp=[]

def upPlot():
    global sp,wp,yp
    yBodies = [b.state.pos[1] for b in O.bodies if b.mask == 2];
    yBodies.sort();
    
    vv = [4./3.*b.shape.radius**3*math.pi for b in O.bodies if b.mask == 2]
    phim = sum(vv)/(width*length*(yBodies[-1]-yBodies[0]))

    plot.addData(iter=O.iter,
                 time = O.time,
                 strain = O.cell.trsf,
                 y0 = yBodies[0],
                 y50 = yBodies[math.floor(0.5*len(yBodies))],
                 y80 = yBodies[math.floor(0.8*len(yBodies))],
                 y95 = yBodies[math.floor(0.95*len(yBodies))],
                 ym = yBodies[-1],
                 phim=phim);
    if yMax!=0:
        sp,wp,yp = stressProfile(80)
        s.append(sp)
        w.append(wp)
        if len(w)>1:
            saveAverageProfiles(int(len(w)/2))

def SavePlot():
    global m_savefile, m_simuParams;
    plot.saveDataTxt(m_savefile,headers=m_simuParams);
       
def SaveAndQuit():
    print("Quit condition reach.");
    SavePlot();
    O.stopAtIter = O.iter+1;

if 'YADE_BATCH' in os.environ:
    O.run();
    waitIfBatch();
                        


==> scriptsReRun/resuspend.33.py <==
#!/usr/bin/python
# -*- coding: utf-8 -*-

readParamsFromTable(young=1.e8, friction=0.5, viscosity=.23, roughness=1e-3,numberOfGrains=8000, savedir=".",a=0.00015, dv_xy=0,dv_xz=100, g=-10, dRho=1500)

from yade.params import table

from yade import pack,ymport,export,geom,bodiesHandling, plot
import math
import pylab
#from yade import qt
import numpy as np
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
import datetime as DT
import os
import re


m_hasWalltime       = 'OAR_JOB_WALLTIME' in os.environ;
m_Walltime          = 0;
m_WalltimeStopAt    = 0.95;

if m_hasWalltime :
    walltime = os.environ['OAR_JOB_WALLTIME'];
    if re.search("^([0-9]{1,2}):([0-9]{1,2}):([0-9]{1,2})$",walltime) :
        w = re.match("^([0-9]{1,2}):([0-9]{1,2}):([0-9]{1,2})$",walltime);
        g = w.groups();
        m_Walltime = 3600*float(g[0]) + 60*float(g[1]) + float(g[2]);
        print("Will run for %i seconds"%m_Walltime);
    else:
        print("Wrong walltime format.");
        m_hasWalltime = False;


# Data saving parameters
m_simuParams = {k: yade.params.table.__dict__[k] for k in table.__dict__['__all__']}
m_simuParams['date_start'] = DT.datetime.now().isoformat();

if m_hasWalltime:
    m_simuParams['walltime'] = m_Walltime;

#m_paramstxt = '+'.join("%s-%r"%(key,val) for (key,val) in m_simuParams.iteritems())
m_savefile  = table.savedir+'/results/data';

if not os.path.exists(table.savedir+'/results/'):
    os.makedirs(table.savedir+'/results/');

i = 0;
while os.path.exists(m_savefile+'.'+str(i)+'.txt'):
    i=i+1;

m_savefile += '.'+str(i)+'.txt';
open(m_savefile, 'a').close(); # Create the empty file asap
#plot.saveDataTxt(m_savefile,headers=m_simuParams); # Save parameters.

m_vtkDir = table.savedir+'/results/vtk.'+str(i)+'/';

if not os.path.exists(m_vtkDir):
    os.makedirs(m_vtkDir);

sp=pack.SpherePack();
launchDT = DT.datetime.now().isoformat();

# Physics parameters
m_young             = table.young; #Pa
m_friction          = atan(table.friction); #rad
m_viscosity         = table.viscosity; #Pa.s
m_sphRadius         = table.a; # m
m_epsilon           = table.roughness;

# Simulation
m_N                 = table.numberOfGrains; # Number of spheres

#define material for all bodies:
id_Mat=O.materials.append(FrictMat(young=m_young,poisson=0.3,density=table.dRho,frictionAngle=m_friction))
Mat=O.materials[id_Mat]

# Simulation cell

sq = math.floor((table.numberOfGrains*10)**(1./3.))

width   = sq*m_sphRadius;
length  = sq*m_sphRadius;
height  = 10.*sq*m_sphRadius;

m_simuParams['A'] = width*length;
m_simuParams['a'] = m_sphRadius;
m_simuParams['width'] = width;
m_simuParams['height'] = height;
m_simuParams['length'] = length;

O.periodic=True
O.cell.hSize=Matrix3(   width, 0, 0,
                        0 ,height, 0,
                        0, 0, length);

O.cell.velGrad=Matrix3(0,table.dv_xy, table.dv_xz,
                        0,0,0,
                        0,0,0);

# Sedimentation time
tss = (2.*height/(10000))**(1./2.);

m_simuParams['tss'] = tss;

# Time for 1 deformation
if table.dv_xy == 0 and table.dv_xz == 0:
    tf = tss;
else:
    tf = 1./max(abs(table.dv_xy), abs(table.dv_xz));
    
m_savePeriod = tf/10.;
    

# Lower plate
sphs = [utils.sphere(radius=m_sphRadius,center=m_sphRadius*Vector3(x,random.uniform(-0.5,0.5),z),fixed=True,mask=3) for x in range(0,sq+2) for z in range(0,sq+2)];
O.bodies.append(sphs);

# Sphere pack
No = sp.makeCloud((0,5*m_sphRadius,0),O.cell.size-Vector3(0,5*m_sphRadius,0),m_sphRadius,0.1,m_N,periodic=True,seed=1)
spheres = [utils.sphere(s[0],s[1],mask=2) for s in sp];
O.bodies.append(spheres)

O.engines = [ForceResetter(),
    InsertionSortCollider([Bo1_Sphere_Aabb(aabbEnlargeFactor=2, label="aabb")],
                          verletDist=-1.2,
                          allowBiggerThanPeriod=False,
                          label="collider"),
    InteractionLoop(
        [Ig2_Sphere_Sphere_ScGeom6D(interactionDetectionFactor=2.,label="Ig2")],
        [Ip2_FrictMat_FrictMat_LubricationPhys(eta=m_viscosity,eps=m_epsilon)],
        [Law2_ScGeom_ImplicitLubricationPhys(   activateTangencialLubrication=True,
                                                activateTwistLubrication=False,
                                                activateRollLubrication=False,
                                                #resolution = 2,
                                                #theta = 1,
                                                #SolutionTol = 1.e-8,
                                                #MaxIter = 50,
                                                MaxDist = 1.
                                                )]
    ),
    LinearDragEngine(nu=m_viscosity,dead=1,label="drag"),
    NewtonIntegrator(damping=0., gravity=(0,-10000,0),label="newton"),
    GlobalStiffnessTimeStepper(active=1,timeStepUpdateInterval=100,timestepSafetyCoefficient=0.8, defaultDt=1e-6,label="TimeStepper",viscEl=False),
    VTKRecorder(fileName=m_vtkDir,recorders=['spheres', 'velocity','lubrication','mask'], virtPeriod=m_savePeriod,label="VtkRecorder"),
    PyRunner(command="upPlot()",virtPeriod=m_savePeriod),
    PyRunner(command="SavePlot()",realPeriod=600),
    PyRunner(command="CheckFlip()",virtPeriod=tf/10.),
    PyRunner(command="drag.ids=[b.id for b in O.bodies if len(O.interactions.withBody(b.id)) < 2 and b.mask == 2]", iterPeriod=1000),
    PyRunner(command="SaveAndQuit()", dead=0, virtPeriod=50*tf+tss, label="quitFnc"),
    PyRunner(command="afterSedimentation();", virtPeriod=tss, nDo=2), # Do sedimentation without drag (save computation time)
    ];
        
collider.avoidSelfInteractionMask=1;
    
if m_hasWalltime:
    O.engines += [PyRunner(command='SaveAndQuit()',realPeriod=m_Walltime*m_WalltimeStopAt)];

O.dt = 1e-6;

plot.plots={'time':('y0','y50','y80','y95','ym',None,'phim')};
plot.plot();

yMax=0
yMin=0
def afterSedimentation():
    global yMax, yMin
    yBodies = [b.state.pos[1] for b in O.bodies if b.mask == 2]
    yBodies.sort()
    yMax=yBodies[-1]*2
    yMin=yBodies[0]
    drag.dead=0;
    newton.gravity = Vector3(0,table.g, 0);

def CheckFlip():
    
    f_xy = 0;
    f_xz = 0;
    
    if abs(O.cell.hSize[0,2]/O.cell.hSize[0,0]) > 1:
        f_xz = -ceil(abs(O.cell.hSize[0,2]/O.cell.hSize[0,0]))*O.cell.hSize[0,2]/abs(O.cell.hSize[0,2]);
        
    if abs(O.cell.hSize[0,1]/O.cell.hSize[0,0]) > 1:
        f_xy = -ceil(abs(O.cell.hSize[0,1]/O.cell.hSize[0,0]))*O.cell.hSize[0,1]/abs(O.cell.hSize[0,1]);
    
    if f_xy != 0 or f_xz != 0:
        O.cell.flipCell();
        
def stressY(y):
    F=Vector3.Zero
    weight=0
    for i in O.interactions:
        if not i.isReal: continue
        y1 = O.bodies[i.id1].state.pos[1]
        y2 = O.bodies[i.id2].state.pos[1]
        if (y1-y)*(y2-y)<0:
            #print(y1,y2,i.phys.normalForce, i.phys.shearForce),np.sign(i.geom.normal[1])
            F+= (i.phys.normalForce + i.phys.shearForce)*np.sign(i.geom.normal[1])
    for s in spheres:
        if s.state.pos[1]>y: weight+=s.state.mass
    return F/ (O.cell.hSize[0].cross(O.cell.hSize[2]).norm()), weight*newton.gravity[1]/(O.cell.hSize[0].cross(O.cell.hSize[2]).norm())

def stressProfile(N):
    s=[]
    w=[]
    yP=[]
    for y in np.linspace(yMin,yMax,N):
        stress,weight = stressY(y)
        s.append(stress)
        w.append(weight)
        yP.append(y)
    return s,w,yP

def saveAverageProfiles(lastN):
    sa=np.array(s) 
    wa=np.array(w)
    sy = np.average(sa[-lastN:],axis=0)[:,1]
    sx = np.average(sa[-lastN:],axis=0)[:,0]
    wm = np.average(wa[-lastN:],axis=0)
    phi = (wm[0:-1]-wm[1:])/(newton.gravity[1]*table.dRho*(yp[1]-yp[0]))
    z=phi.tolist(); z.append(0.)
    phi = np.array(z)
    np.savetxt("profiles33",np.array([yp,phi,sx,sy,wm]))
    
s=[]
w=[]
yp=[]

def upPlot():
    global sp,wp,yp
    yBodies = [b.state.pos[1] for b in O.bodies if b.mask == 2];
    yBodies.sort();
    
    vv = [4./3.*b.shape.radius**3*math.pi for b in O.bodies if b.mask == 2]
    phim = sum(vv)/(width*length*(yBodies[-1]-yBodies[0]))

    plot.addData(iter=O.iter,
                 time = O.time,
                 strain = O.cell.trsf,
                 y0 = yBodies[0],
                 y50 = yBodies[math.floor(0.5*len(yBodies))],
                 y80 = yBodies[math.floor(0.8*len(yBodies))],
                 y95 = yBodies[math.floor(0.95*len(yBodies))],
                 ym = yBodies[-1],
                 phim=phim);
    if yMax!=0:
        sp,wp,yp = stressProfile(80)
        s.append(sp)
        w.append(wp)
        if len(w)>1:
            saveAverageProfiles(int(len(w)/2))
    
def SavePlot():
    global m_savefile, m_simuParams;
    plot.saveDataTxt(m_savefile,headers=m_simuParams);
       
def SaveAndQuit():
    print("Quit condition reach.");
    SavePlot();
    O.stopAtIter = O.iter+1;

if 'YADE_BATCH' in os.environ:
    O.run();
    waitIfBatch();
                        

